Nine tips for ecologists using machine learning

Due to their high predictive performance and flexibility, machine learning models are an appropriate and efficient tool for ecologists. However, implementing a machine learning model is not yet a trivial task and may seem intimidating to ecologists with no previous experience in this area. Here we provide a series of tips to help ecologists in implementing machine learning models. We focus on classification problems as many ecological studies aim to assign data into predefined classes such as ecological states or biological entities. Each of the nine tips identifies a common error, trap or challenge in developing machine learning models and provides recommendations to facilitate their use in ecological studies.

==> supplementary_box2.R <==
# R code for evaluating model performance using different sampling methods
library(tidyverse)
#library(Rcpp)
#library(units)
library(sf)
library(tidymodels)
library(ROSE)
library(smotefamily)
library(ranger)
library(SpecsVerification)

#================== Data preparation ======================

# data may be downloaded from https://github.com/oliviergimenez/MLtips/tree/main/data

# Load dataset France 
data_cat <- readRDS('lynxFR.rds')

# Load dataset Switzerland
# Switzerland dataset is used as the holdout (test) set to test the model predictive performance on unseen data
holdout_cat <- readRDS('lynxSW.rds')

# Create 5 folds of data for cross validation
set.seed(1234)
nb_folds <- c(1:4)
train_dataset <- data_cat %>%
  mutate(CV_fold = NA)
size_fold <- 0.20*nrow(train_dataset) 
updated_trainset <- train_dataset
for (i in nb_folds){
  frac_dataset <- size_fold/nrow(updated_trainset)
  fold <- updated_trainset %>% sample_frac(frac_dataset, prob = d$Freq)
  fold$CV_fold <- i
  name_fold_df <- paste("train_fold", i, sep="")
  assign(name_fold_df, fold)
  updated_trainset <- anti_join(updated_trainset, fold, by = 'id') 
}
train_fold5 <- updated_trainset
train_fold5$CV_fold <- 5

trainset <- rbind(train_fold1, train_fold2, train_fold3, train_fold4, train_fold5) #11318 observations

# Give the fold ID 0 to the holdout test set
holdout_cat <- holdout_cat %>%
  mutate(CV_fold = 0)

# Organise order of columns in the holdout test set to be able to combine the cross-validation folds and the holdout set into one dataframe
holdout_col_order <- c("id","collisions","lynxpres","roadlength", "dhighway","urban","humdens","roadtype", "long", "lat", "road_loc", "road_ppa", "road_reg", "road_aut", "road_noc", "CV_fold")
holdout_cat <- holdout_cat[, holdout_col_order] #9541 observations

all_data <- rbind(trainset,holdout_cat) #20859 observations

#====================== Functions ============================
# 
# Determine the class (collision or no collision) with maximum associated probability and add a column in the dataframe of results. The class that is ultimately predicted is the one with the highest probability. This can be changed and we can instead use a threshold in the probability based on the ROC curve for example
get_predicted_class <- function(df){
  proba_col <- df[, !names(df) %in% c("ID","CV_fold", "collisions")]
  max_proba_col <- as.data.frame(colnames(proba_col)[max.col(proba_col, ties.method = "first")])
  colnames(max_proba_col) <- c("pred")
  max_proba_col$pred[which(max_proba_col$pred =="prob_no_collision")]<- 0
  max_proba_col$pred[which(max_proba_col$pred =="prob_collision")]<- 1
  df <- cbind(df,max_proba_col)
}

# Calculate magnitude of error between predicted and actual for each observation
calculate_error_class_prediction <- function(df){
  df %>%
    mutate(MAEi = abs(as.numeric(pred)-as.numeric(collisions)),
           MSEi = (as.numeric(pred)-as.numeric(collisions))^2,
           misclassification = ifelse(MAEi == 0, 0, 1)) %>%
    dplyr::group_by(collisions) %>%
    mutate(count_obs = n(),
           MAE_class = sum(MAEi)/count_obs,
           RMSE_class = sqrt(sum(MSEi)/count_obs),
           misclassification_class = sum(misclassification),
           PCC = (count_obs-misclassification_class)/count_obs*100)
}

# Summarize magnitude of error between predictions and actuals for each observation 
error_class_prediction_summary <- function(tibble){
  as.data.frame(tibble%>%
                  dplyr::select(collisions, 
                                count_obs,
                                MAE_class, 
                                RMSE_class,
                                misclassification_class,
                                PCC
                  )%>%
                  distinct())
}

# Calculate magnitude of average error between predictions and actuals
calculate_average_error <- function (df) {
  total_obs <- sum(df$count_obs)
  sum_MAE_class <- sum(df$MAE_class)
  sum_RMSE_class <- sum(df$RMSE_class)
  sum_misclassification <- sum(df$misclassification_class)
  average_PCC <- (total_obs-sum_misclassification)/total_obs*100
  AMAE <- sum_MAE_class/2
  ARMSE <- sum_RMSE_class/2
  summary_measure <- cbind(total_obs, AMAE, ARMSE, sum_misclassification, average_PCC)
}

# Calculate precision and recall
Calculate_precision_recall <- function(df){
  table_results <- as.data.frame(table(df$pred, df$collisions))
  table_results <- table_results %>%
    rename(pred = Var1,
           collisions = Var2)
  metrics_row_table <- table_results %>%
    mutate(TP1i = ifelse(pred==1 & collisions == 1, Freq, 0),
           TN1i = ifelse(pred!=1 & collisions !=1, Freq, 0),
           FP1i = ifelse(pred==1 & collisions !=1, Freq, 0),
           FN1i = ifelse(pred!=1 & collisions ==1, Freq, 0),
           TP0i = ifelse(pred==0 & collisions ==0, Freq, 0),
           TN0i = ifelse(pred!=0 & collisions !=0, Freq, 0),
           FP0i = ifelse(pred==0 & collisions !=0, Freq, 0),
           FN0i = ifelse(pred!=0 & collisions ==0, Freq, 0)) %>%
    summarize(TP1 = sum(TP1i),
              TN1 = sum(TN1i),
              FP1 = sum(FP1i),
              FN1 = sum(FN1i), 
              TP0 = sum(TP0i),
              TN0 = sum(TN0i),
              FP0 = sum(FP0i),
              FN0 = sum(FN0i)) 
  metrics_longer <- pivot_longer(metrics_row_table,
                                 cols= 1:8,
                                 names_to = "metric_class",
                                 values_to = "count")
  metrics_group_longer <- metrics_longer %>%
    mutate(score_grade = case_when(grepl("1", metric_class) ~ "1",
                                   grepl("0", metric_class) ~ "0"),
           metric = case_when(grepl("TP", metric_class) ~ "TP",
                              grepl("TN", metric_class) ~ "TN",
                              grepl("FP", metric_class) ~ "FP",
                              grepl("FN", metric_class) ~ "FN"))
  metrics_wider <- metrics_group_longer %>% 
    dplyr::select(-metric_class)%>%
    pivot_wider(names_from = metric, values_from = count) %>%
    mutate(precision = TP/ (TP+FP),
           recall = TP/(TP+FN))
}

#========================== Model definition ================

# Define variables to include in model
var_model <- c("lynxpres","roadlength","dhighway","urban","humdens",   
               "long","lat","road_loc","road_ppa","road_reg",
               "road_aut","road_noc")

# Define folds to include in cross-validation
CV_folds <- c(1:5)

# Sampling methods to test 
sampling_method <-  c("nosampling", "oversampling", "undersampling","combined","SMOTE")
ovun_sample <- c("oversampling", "undersampling","combined")

# Run algorithm with cross-validation and various sampling methods
trainset <- trainset %>% 
  mutate(id_dataset = row_number())
for (sampling in sampling_method){
  print(sampling)
  df <- trainset
  var_imp_CVfold <- c()
  df$collisions <- as.factor(df$collisions)
  for (v in CV_folds){
    train <- subset(df, df$CV_fold !=v)
    test <- subset(df, df$CV_fold == v)
    ytrain <- train$collisions
    xtrain <- train[, names(train) %in% c(var_model)]
    ytest <- test$collisions
    xtest <- test[, names(test) %in% c(var_model)]
    set.seed(1234)
    if (sampling %in% ovun_sample){
      train_data <- cbind(ytrain, xtrain)
      if (sampling == "oversampling"){
        sample_train <- ovun.sample(ytrain ~ ., data = train_data, method = "over")$data 
      } else if (sampling == "undersampling"){
        sample_train <- ovun.sample(ytrain ~ ., data = train_data, method = "under")$data 
      } else sample_train <- ovun.sample(ytrain ~ ., data = train_data, method = "both")$data 
      sample_train$ytrain <- factor(sample_train$ytrain, levels = c(0,1))
      ytrain <- sample_train$ytrain
      xtrain <- sample_train[, -which(names(sample_train) == "ytrain")]
    } else if (sampling == "SMOTE") {
      # Define size-smote-data as how many times SMOTE() should loop through the existing, real minority instances
      smote_result = SMOTE(xtrain, as.data.frame(ytrain), K = 5, dup_size = 100)
      smote_data = smote_result$data
      ytrain <- factor(smote_data$class)
      xtrain <- smote_data[, -which(names(smote_data) == "class")]
    }
    count_class_ytest <- table(ytest)
    print(count_class_ytest)
    fit <- ranger(x = xtrain,
                  y = ytrain,
                  class.weights = NULL,
                  case.weights = NULL,
                  probability = TRUE,
                  importance = "permutation",
                  num.trees = 700,
                  mtry = 3,
                  min.node.size = 0.5)
    pred_prob <- predict(fit, data = test, type = "response")$prediction
    colnames(pred_prob) <- c(paste("prob_no_collision", sep="_"), paste("prob_collision", sep="_"))
    pred_prob <- as.data.frame(pred_prob)
    pred_prob$ID <- test$id_dataset
    pred_prob$CV_fold <- test$CV_fold
    name_pred_CVfold <- paste("collision_prob_CVfold", v, sep="_")
    assign(name_pred_CVfold, pred_prob)
  }
  # Merge proba evaluation set to ID and actuals
  summary_prob_CVfold <- rbind(collision_prob_CVfold_1, collision_prob_CVfold_2, collision_prob_CVfold_3,
                               collision_prob_CVfold_4, collision_prob_CVfold_5)
  risk_collision <- merge(summary_prob_CVfold, trainset[, c("id_dataset", "CV_fold", "collisions")], 
                          by.x =c("ID", "CV_fold"), by.y = c("id_dataset", "CV_fold"),
                          all.x=TRUE)
  risk_collision_predictions <- get_predicted_class(risk_collision)
  risk_collision_results_name <- paste(sampling, "predictions_proba_collisions_training", sep="_")
  assign(risk_collision_results_name, risk_collision_predictions)
  error_risk_collision <- calculate_error_class_prediction(risk_collision_predictions)
  error_class_summary <- error_class_prediction_summary(error_risk_collision)
  sumary_error_all_classes <- calculate_average_error(error_class_summary)
  all_classes_results <- c("All", sumary_error_all_classes)
  summary_perf <- rbind(error_class_summary, all_classes_results)
  summary_perf_name <- paste(sampling, "summary_perf_training", sep="_")
  assign(summary_perf_name,summary_perf)
  print(summary_perf)
  metrics <- Calculate_precision_recall(error_risk_collision)
  metrics_name <- paste(sampling,"metrics_training", sep="_")
  assign(metrics_name,metrics)
  print(metrics)
}

#============== Model performance on holdout data set =========

all_data <- all_data %>%
  mutate(id_dataset = row_number())
for (sampling in sampling_method){
  print(sampling)
  df <- all_data
  var_imp_testset <- c()
  df$collisions <- as.factor(df$collisions)
  train <- subset(df, df$CV_fold !=0)
  # test fold is the holdout data set (swiss data)
  test <- subset(df, df$CV_fold == 0)
  ytrain <- train$collisions
  xtrain <- train[, names(train) %in% c(var_model)]
  ytest <- test$collisions
  xtest <- test[, names(test) %in% c(var_model)]
  set.seed(1234)
  if (sampling %in% ovun_sample){
    train_data <- cbind(ytrain, xtrain)
    if (sampling == "oversampling"){
      sample_train <- ovun.sample(ytrain ~ ., data = train_data, method = "over")$data 
    } else if (sampling == "undersampling"){
      sample_train <- ovun.sample(ytrain ~ ., data = train_data, method = "under")$data 
    } else sample_train <- ovun.sample(ytrain ~ ., data = train_data, method = "both")$data 
    sample_train$ytrain <- factor(sample_train$ytrain, levels = c(0,1))
    ytrain <- sample_train$ytrain
    xtrain <- sample_train[, -which(names(sample_train) == "ytrain")]
  } else if (sampling == "SMOTE") {
    # Define size-smote-data as how many times SMOTE() should loop through the existing, real minority instances
    smote_result = SMOTE(xtrain, as.data.frame(ytrain), K = 5, dup_size = 100)
    smote_data = smote_result$data
    ytrain <- factor(smote_data$class)
    xtrain <- smote_data[, -which(names(smote_data) == "class")]
  }
  fit <- ranger(x = xtrain,
                y = ytrain,
                class.weights = NULL,
                case.weights = NULL,
                probability = TRUE,
                importance = "permutation",
                num.trees = 700,
                mtry = 3,
                min.node.size = 0.5)
  pred_prob <- predict(fit, data = test, type = "response")$prediction
  colnames(pred_prob) <- c(paste("prob_no_collision", sep="_"), paste("prob_collision", sep="_"))
  pred_prob <- as.data.frame(pred_prob)
  pred_prob$ID <- test$id_dataset
  pred_prob$CV_fold <- test$CV_fold
  name_pred_testset <- "collision_prob_testset"
  assign(name_pred_testset, pred_prob)
  holdout_set <- subset(all_data, all_data$CV_fold ==0)
  risk_collision <- merge(collision_prob_testset, holdout_set[, c("id_dataset", "collisions")], 
                          by.x =c("ID"), by.y = c("id_dataset"))
  risk_collision_predictions <- get_predicted_class(risk_collision)
  risk_collision_results_name <- paste(sampling, "predictions_proba_collisions_testing", sep="_")
  assign(risk_collision_results_name, risk_collision_predictions)
  error_risk_collision <- calculate_error_class_prediction(risk_collision_predictions)
  error_class_summary <- error_class_prediction_summary(error_risk_collision)
  sumary_error_all_classes <- calculate_average_error(error_class_summary)
  all_classes_results <- c("All", sumary_error_all_classes)
  summary_perf <- rbind(error_class_summary, all_classes_results)
  summary_perf_name <- paste(sampling, "summary_perf_testing", sep="_")
  assign(summary_perf_name,summary_perf)
  print(summary_perf)
  metrics <- Calculate_precision_recall(error_risk_collision)
  metrics_name <- paste(sampling,"metrics_testing", sep="_")
  assign(metrics_name,metrics)
  print(metrics)
}


==> supplementary_box3.R <==
# R code with examples of methods improving model interpretability
library(dplyr)
library(keras)
library(ggplot2)
library(lime)

## Get data from Zurell et al.2020
https://damariszurell.github.io/SDM-Intro/
avi_dat <- read.table('<filepath>/Data_SwissBreedingBirds.csv', header=T, sep=',')

#=================== Function ============================
# For neural nets, recommended to rescale variables between [-1:1] (standardisation)
# or [0:1] (normalisation)
# Here, we normalised data between [0:1]
minmaxscale <- function(m){
  apply(m,2,function(v){
    if((max(v)-min(v))>0)
      v <-(v-min(v))/(max(v)-min(v))
    v
  })        
}

#============== Data preparation ===========================
# Presence of one species (Turdus_torquatus) is chosen  as the binary category 
# to predict. Create the response variable "presence"
nbclass <- 2
presence <- as.factor(avi_dat$Turdus_torquatus)

# Create training (80% of data) and validation sets (20% of data). No test set was created here as the aim here was to show how to use some methods to gain insights into the model results, not to make predictions on new data. 
intrain <- rep(FALSE, nrow(avi_dat))
intrain[sample(1:nrow(avi_dat), 0.8*nrow(avi_dat))] <- TRUE
idxtrain <- which(intrain==TRUE) 
idxval <- which(intrain==FALSE)

train_dat <- avi_dat[idxtrain,57:108]
val_dat <- avi_dat[idxval,57:108]
# Normalise the training data (make sure to not include the data from the validation set to avoid data leakage)
norm_train <- minmaxscale(train_dat)
# Normalise the validation data 
# (parameters used for normalising the validation data are calculated from the training set only)
mintrain <- apply(train_dat,2,function(x) min(x))
maxtrain <- apply(train_dat,2,function(x) max(x))
norm_val <- (val_dat - mintrain[col(val_dat)])/(maxtrain[col(val_dat)]-mintrain[col(val_dat)])
norm_data <- rbind(norm_train, norm_val)

# =================== Neural network ========================
#  Neural net model, with one internal layer
units <- 10
model <- keras_model_sequential() %>%
  layer_dense(units, input_shape = c(ncol(norm_data))) %>%
  layer_activation("relu") %>%
  layer_dropout(0.2) %>%        
  layer_dense(nbclass) %>% 
  layer_activation("softmax")

model %>% compile(loss = "binary_crossentropy",
                  optimizer ='adam',
                  metrics = c("accuracy"))

# Train model
batch <- 32
epochs <- 30
history <- model %>%
  fit(x=as.matrix(norm_train),
      y=to_categorical(presence[idxtrain],num_classes=nbclass),
      batch_size = batch, 
      epochs = epochs,       
      shuffle=TRUE, verbose=2,                    
      validation_data = list(as.matrix(norm_val),to_categorical(presence[idxval],num_classes=nbclass)),
      callbacks = list(
        callback_early_stopping(
          monitor = "val_accuracy",
          min_delta = 0,
          patience = 3,
          verbose = 1,
          mode = c("max"),
          restore_best_weights = TRUE
        ))            
  )
print(history)

# Getting the predictions probabilities on validation set
predval <- model %>% predict(as.matrix(norm_val))
hist(predval[which(presence[idxval]==0),1], 150)
hist(predval[which(presence[idxval]==1),2], 150)
# Confusion matrix
table(presence[idxval],apply(predval,1,which.max)-1)

# Explain predictions with LIME
class(model)
model_type.keras.engine.sequential.Sequential <- function(x, ...) {
  "classification"
}

predict_model <- function (x, newdata, type, ...) {
  pred <- predict(object = x, x = as.matrix(newdata))
  data.frame (Negative = pred[,1], Positive = pred[,2]) }

predict_model (x       = model, 
               newdata = norm_val, 
               type    = 'raw') %>%
  tibble::as_tibble()

explainer <- lime(as.data.frame(norm_train), model, bin_continuous = FALSE)
explanation <- explain(as.data.frame(norm_val[1:10,]), explainer, n_labels = 1, n_features = 5)

# Plot LIME results
plot_features (explanation, ncol = 5) +
labs (title = "LIME: Feature Importance Visualization ANN")


#===================== Random Forest ========================
# Define model with permutation importance as the variable importance measure
fit <- ranger(x = norm_train,
              y = as.factor(presence[idxtrain]),
              probability = TRUE,
              importance = "permutation")

# Getting the predictions probabilities on validation set
predvalrf <- predict(fit, data = data.frame(presence[idxval],norm_val), type = "response")$prediction

# Confusion matrix
table(presence[idxval],apply(predvalrf,1,which.max)-1)

# Variable importance based on permutation
var_imp_rf_score <- fit$variable.importance
var_imp_out <- as.data.frame(var_imp_rf_score)
var_imp_out$var <- rownames(var_imp_out)
var_imp_out <- var_imp_out[order(-var_imp_out$var_imp_rf_score),]

# Plot the results
ggplot(head(var_imp_out,15), aes(x=reorder(var,var_imp_rf_score), y=var_imp_rf_score,fill=var_imp_rf_score))+ 
  geom_bar(stat="identity", position="dodge")+ coord_flip()+
  ylab("Variable Importance")+
  xlab("")

# Define model with gini index as the variable importance measure
fit <- ranger(x = norm_train,
              y = as.factor(presence[idxtrain]),
              probability = TRUE,
              importance = "impurity")

# Getting the predictions probabilities on validation set
predvalrf <- predict(fit, data = data.frame(presence[idxval],norm_val), type = "response")$prediction

# Confusion matrix
table(presence[idxval],apply(predvalrf,1,which.max)-1)

# Variable importance based on gini index
var_imp_rf_score <- fit$variable.importance
var_imp_out <- as.data.frame(var_imp_rf_score)
var_imp_out$var <- rownames(var_imp_out)
var_imp_out <- var_imp_out[order(-var_imp_out$var_imp_rf_score),]

# plot the results
ggplot(head(var_imp_out,15), aes(x=reorder(var,var_imp_rf_score), y=var_imp_rf_score,fill=var_imp_rf_score))+ 
  geom_bar(stat="identity", position="dodge")+ coord_flip()+
  ylab("Variable Importance")+
  xlab("")


==> supplementary_box4.R <==
# R code for flagging label errors using XGBoost model
library(dplyr)
library(tidyverse)
library(xgboost)

#================ Data preparation =====================
set.seed(63)
nbrel <- 300
nbsp <- 100

## Generating unbalanced classification
classification <- rep(NA, nbrel)
a <- floor(nbrel/3)
b <- a+floor(3*(nbrel-a)/4)
classification[1:a] <- "A"
classification[(a+1):b] <- "B"
classification[(b+1):nbrel] <- "C"
names(classification) <- paste("num",1:nbrel,sep="")
print(table(classification))

## Generating releves using classification with noise
releves <- matrix(as.integer(runif(nbrel*nbsp)<0.05), nbrel, nbsp)
colnames(releves) <- paste("SP",1:nbsp,sep="")
rownames(releves) <- paste("num",1:nbrel,sep="")
for(i in 1:nbrel){
    if(classification[i]=="A"){
        releves[i,1:floor(nbsp/3)] <- as.integer(runif(floor(nbsp/3))<0.5)
    }
    if(classification[i]=="B"){
        releves[i,(1+floor(nbsp/3)):floor(2*nbsp/3)] <- as.integer(runif(floor(2*nbsp/3)-floor(nbsp/3))<0.5)
    }
    if(classification[i]=="C"){
        releves[i,(1+floor(2*nbsp/3)):nbsp] <- as.integer(runif(nbsp-floor(2*nbsp/3))<0.5)
    }
}
heatmap(releves, Rowv=NA, Colv=NA, scale="none")

## Generating environnement
nbvar <- 2
environment <- matrix(0, nbrel, nbvar)
rownames(environment) <- paste("num",1:nbrel,sep="")
colnames(environment) <- c("MeanTemp","MeanPrecip")
for(i in 1:nbrel){ 
    if(classification[i]=="A") environment[i,1] <- runif(1,0,5)
    if(classification[i]=="B") environment[i,1] <- runif(1,6,15)
    if(classification[i]=="C") environment[i,1] <- runif(1,16,25)
    if(classification[i]=="A") environment[i,2] <- runif(1,700,1000)
    if(classification[i]=="B") environment[i,2] <- runif(1,200,700)
    if(classification[i]=="C") environment[i,2] <- runif(1,1000,1500)
}

## Introducing classification error
classification[1] <- "B"
classification[a+1] <- "C"
classification[b+1] <- "A"

#================ Data loading =====================
data_complete <- cbind(classification, releves, environment)
data_complete <- as.data.frame(data_complete)

# ============== Functions =============================
# Calculate magnitude of error between predicted and actual species for each individual
calculate_error_class_prediction <- function(df){
  df %>%
    mutate(misclassification = ifelse(prediction == actual, 0, 1)) %>%
    dplyr::group_by(actual) %>%
    mutate(count_obs = n(),
           misclassification_species = sum(misclassification),
           PCC = (count_obs-misclassification_species)/count_obs*100)
}

# Summarize magnitude of error between predictions and actuals for each grade 
error_class_prediction_summary <- function(tibble){
  as.data.frame(tibble%>%
                  dplyr::select(actual, 
                                count_obs,
                                misclassification_species,
                                PCC)%>%
                  distinct())
}

# Calculate magnitude of average error between predictions and actuals
calculate_average_error <- function (df) {
  total_obs <- sum(df$count_obs)
  sum_misclassification <- sum(df$misclassification_species)
  average_PCC <- (total_obs-sum_misclassification)/total_obs*100
  summary_measure <- cbind(total_obs, sum_misclassification, average_PCC)
}

#=============== Data preparation =====================
# Name of columns reporting species abundance
name_col_sp <- paste("SP",1:100,sep="")

# Name of variables included in model
var_model <- c(name_col_sp, "MeanTemp", "MeanPrecip")

# Convert the species to an integer class starting at 0,
# (This is a requirement for XGBoost models)
data_complete$classification[data_complete$classification == "A"] <- 0
data_complete$classification[data_complete$classification == "B"] <- 1
data_complete$classification[data_complete$classification == "C"] <- 2

# Change character columns into integers
data_complete <- data_complete %>%
  mutate_all(type.convert, as.is=T) 
  
# Add an ID column to make it easier for wrong annotations checking
data_complete <- data_complete %>% mutate(id = row_number())

# We did not create an holdout test set in this case as the aim was to detect mislabelled observations in the dataset, not to make predictions on new data.
# Create 3 folds from training set for cross-validation
nb_folds <- c(1,2)
train_full <- data_complete %>%
  mutate(CV_fold = NA)
size_fold <- 0.333*nrow(train_full) 
updated_trainset <- train_full
for (i in nb_folds){
  frac_dataset <- size_fold/nrow(updated_trainset)
  fold <- updated_trainset %>% sample_frac(frac_dataset, prob = d$Freq)
  fold$CV_fold <- i
  name_fold_df <- paste("train_fold", i, sep="")
  assign(name_fold_df, fold) 
  updated_trainset <- anti_join(updated_trainset, fold, by = 'id') 
}
train_fold3 <- updated_trainset 
train_fold3$CV_fold <- 3

trainset <- rbind(train_fold1, train_fold2, train_fold3) 

#============= Cross-validation ===================
CV_fold <- c(1:3)
# Create empty dataframe to store results
pred_df <- c()
for (v in CV_fold){
  print(v)
  # Define the folds used to make training set 
  train <- subset(trainset, trainset$CV_fold != v)
  ytrain <- train$classification
  xtrain <- as.matrix(train[, names(train) %in% c(var_model)])
  # Define the fold used as cross-validation test set
  test_cv <- subset(trainset, trainset$CV_fold == v)
  ytest_cv <- test_cv$classification
  xtest_cv <- as.matrix(test_cv[, names(test_cv) %in% c(var_model)])
  xgb_train = xgb.DMatrix(data=xtrain,label=ytrain)
  xgb_test = xgb.DMatrix(data=xtest_cv,label=ytest_cv)
  # Define the parameters for multinomial classification
  num_class = length(unique(trainset$classification))
  params = list(
    booster="gbtree",
    eta=0.001,
    max_depth=5,
    gamma=3,
    subsample=0.75,
    colsample_bytree=1,
    objective="multi:softprob",
    eval_metric="mlogloss",
    num_class=num_class)
  # Train the XGBoost classifer
  set.seed(1234)
  xgb_model=xgb.train(
    params=params,
    data=xgb_train,
    nrounds=10000,
    nthreads=1,
    early_stopping_rounds=10,
    watchlist=list(val1=xgb_train,val2=xgb_test),
    verbose=1)
  # Predict outcomes on the cross-validation test set
  xgb_pred = predict(xgb_model,xtest_cv,reshape=T)
  xgb_pred = as.data.frame(xgb_pred)
  colnames(xgb_pred) = c(0,1,2)
  # Get the predicted label with the highest probability
  xgb_pred$prediction = apply(xgb_pred,1,function(x) colnames(xgb_pred)[which.max(x)])
  xgb_pred$actual = test_cv$classification
  xgb_pred$ID <- test_cv$id
  xgb_pred$CV_fold <- test_cv$CV_fold
  # Fill dataset with predictive probabilities, predicted and actual labels
  pred_df <- rbind(pred_df, xgb_pred)
}

# Order results in dataframe
pred_df <- pred_df[order(pred_df$ID),]
# Calculate a few stats on results
error_model_individuals <- calculate_error_class_prediction(pred_df)
error_model_summary <- error_class_prediction_summary(error_model_individuals)
error_model_average <- calculate_average_error(error_model_summary)

